Coexistence of Weyl semimetal and Weyl nodal loop semimetal phases in a collinear antiferromagnet

Antiferromagnets (AFMs) with anomalous quantum responses have lead to new progress for the understanding of their magnetic and electronic structures from symmetry and topology points of view. Two typical topological states are the collinear antiferromagnetic Weyl semimetal (WSM) and Weyl nodal loop semimetal (WNLSM). In comparison with the counterparts in ferromagnets and non-collinear AFMs, the WSMs and WNLSMs in collinear AFMs are still waiting for experimental verification. In this work, we theoretically predicted the coexistence of Weyl points (WPs) and Weyl nodal loops (WNLs) in transition metal oxide RuO2. Owing to the small magnetocrystalline anisotropy energy, the WPs and WNLs can transform to each other via tuning the Neel vector. Moreover, since the WPs are very close to Fermi level and the WNLs are even crossing Fermi level, the topological states in RuO2 can be easily probed by photoemission and STM methods. Our result provides a promising material platform for the study of WSM and WNLSM states in collinear AFMs.

==> run.sh <==
pdflatex AFM_Weyl.tex
pdflatex AFM_Weyl.tex
bibtex   AFM_Weyl
pdflatex AFM_Weyl.tex
pdflatex AFM_Weyl.tex
evince   AFM_Weyl.pdf

